Holonomy, Spectral Topology, and Detailed Balance in Classical and Open Quantum Systems

Band topology and non-Hermitian spectral theory are now applied to mechanical metamaterials, chiral active fluids, stochastic networks, and open quantum systems. We give a tutorial synthesis organized by holonomy and by one question: what can the spectral data of a linear generator reveal about detailed balance? Three holonomies recur: the Berry phase of a band, the Burgers vector of a dislocation (the integrated torsion of the defect geometry), and the cycle affinity of a Markov network (the holonomy of the connection $\ln(W_{ij}/W_{ji})$). We rederive the Chern numbers $C_m=m(\mathrm{sgn}\,\Omega+\mathrm{sgn}\,\nu_o)$ of a compressible odd-viscous fluid and restate the dislocation zero-mode count of Paulose, Chen, and Vitelli as a pairing of integrated torsion with topological polarization. Our central message is that spectral topology can obstruct detailed balance but does not determine the magnitude of dissipation. Detailed balance is self-adjointness in the inner product fixed by the stationary state, so a non-real eigenvalue, an exceptional point (EP), or a nonzero point-gap winding number of a Markov generator rules it out and forces entropy production $\sigma>0$, with $\sigma\ge k_B j^2/D$ for any current, whereas a real, diagonalizable spectrum does not in general certify it. In the Hatano-Nelson ring, which is normal yet has complex spectrum, $\sigma$ sweeps $(0,\infty)$ at fixed winding number. EPs need a separate assessment of the dynamics: with generalized detailed balance including time-reversal parity, an EP is compatible with equilibrium only through time-reversal-odd dynamics, as at critical damping of a Langevin oscillator, whereas an EP of a system with only even variables, such as an odd elastic medium, certifies a nonequilibrium steady state; in both cases $\sigma$ is analytic across the EP. We propose benchtop tests for each statement.

==> anc/README.md <==
# Verification scripts: Holonomy, Spectral Topology, and Detailed Balance in Classical and Open Quantum Systems

These ancillary files check every closed-form result and counterexample in the paper (manuscript v2.4; see Appendix D).

## Files

- `holonomy_checks.py`: Python checks. Each of its 47 tests prints PASS or FAIL; the last line gives the overall verdict, and the script exits with status 1 if any test fails. Runs in a few seconds.
- `verification_v2.wl`: the original Wolfram Language script. It prints each result (residuals that should be zero, `True`, or the expected numbers) for comparison with the paper.

## Running the Python checks

Requirements: Python 3.10 or later with NumPy, SciPy and SymPy. Tested with Python 3.13.18, NumPy 2.5.3, SciPy 1.18.1 and SymPy 1.14.0.

```
pip install numpy scipy sympy
python holonomy_checks.py
```

On Windows, with the Python launcher:

```
py -3.13 -m pip install numpy scipy sympy
py -3.13 holonomy_checks.py
```

The expected last line is `ALL 47 CHECKS PASSED`. The author ran the 47-check version on a separate Windows laptop (Python 3.13.15, NumPy 2.5.4, SciPy 1.18.1, SymPy 1.14.0), and an independent review reran it as well; all passed. Version 2.3 of the script (44 checks) was also run by the author on Windows 10 with Python 3.13 and in an independent review with Python 3.12.14, NumPy 2.3.5, SciPy 1.17.0 and SymPy 1.14.0; all passed.

## Running the Wolfram Language script

```
wolframscript -file verification_v2.wl
```

or open it in Mathematica and evaluate the notebook. Each section is self-contained.

## What is checked

| Tests in `holonomy_checks.py` | Paper |
|---|---|
| Odd-viscous fluid: spectrum, Chern numbers for the four sign combinations, non-quantized integrated curvature at zero odd viscosity, spin-1 algebra, incompressible identity | Sec. II C, Eq. (6), Fig. 1, Appendix A |
| Hatano-Nelson ring: spectrum, winding, current and diffusion coefficient, the ratio g coth g, the logarithmic inequality, open-chain stationary state and open-chain spectrum with its stationary eigenvalue (added in v2.4) | Sec. IV D, Eqs. (16) and (17), Corollary 1, Appendix B |
| Ring with N = 7: normality, complex spectrum, uniform stationary state, entropy production k_B ln 2 | Sec. IV D |
| Example 1: real spectrum, metric in which W is self-adjoint, stationary state, currents, cycle products, entropy production (k_B/4) ln 6; spectra {0, -a, ..., -a} that force detailed balance (added in v2.4) | Sec. IV B, Example 1 |
| Optomechanical dimer: EP location, Jordan block, slow root, Petermann factor | Sec. V D, Appendix C |
| Langevin oscillator and coupled resonators: Lyapunov equation, generalized detailed balance with momenta odd and its failure with all variables even, EP at critical damping, maximal relaxation rate; positive-definite Gibbs covariance only for |k_c| < m omega_0^2 (added in v2.4) | Sec. V B and V C, Proposition 2 |
| Dephased dimer: Liouvillian spectrum, effective Hamiltonian without EP, Hilbert-Schmidt structure, Jordan block at the EP, Liouvillian gap | Sec. V E |
| Odd elasticity: dynamical matrix, isotropy, EP, stationary covariance, antisymmetric part, entropy production per mode | Sec. V F, Eqs. (27) and (28), Appendix C |

Equation numbers refer to manuscript v2.4.


==> anc/holonomy_checks.py <==
"""Checks for every closed-form result and counterexample in
"Holonomy, Spectral Topology, and Detailed Balance in Classical and Open Quantum Systems".

Python port of the Wolfram Language script verification_v2.wl (Appendix D), with three checks added in
manuscript v2.4 (open-chain spectrum, spectra that force detailed balance, stability range of the coupled resonators). Each check prints PASS or FAIL;
the script ends with an overall verdict and exits with status 1 if any check fails.
Requires: numpy, scipy, sympy.   Usage: python holonomy_checks.py"""
import sys
import numpy as np
import sympy as sp
from scipy.integrate import quad

RESULTS = []
def check(name, ok, detail=""):
    RESULTS.append((name, bool(ok)))
    print(f"{'PASS' if ok else 'FAIL'}  {name}" + (f"   [{detail}]" if detail else ""))

def is_zero(expr):
    return sp.simplify(sp.Matrix(expr) if isinstance(expr, (list, sp.MatrixBase)) else expr) == \
        (sp.zeros(*sp.Matrix(expr).shape) if isinstance(expr, (list, sp.MatrixBase)) else 0)

# ===== 1. Odd-viscous fluid (Sec. II C, App. A) =====
kx, ky, Om, nu, lam = sp.symbols("k_x k_y Omega nu lambda", real=True)
f = Om - nu * (kx**2 + ky**2)
H = sp.Matrix([[0, kx, ky], [kx, 0, sp.I * f], [ky, -sp.I * f, 0]])          # c = 1
cp = sp.expand((H - lam * sp.eye(3)).det())
check("odd fluid: spectrum {0, +-sqrt(k^2 + f^2)}", sp.simplify(cp - (-lam * (lam**2 - kx**2 - ky**2 - f**2))) == 0)

def curvature(k, w, n_o, band):
    Hn = np.array([[0, k, 0], [k, 0, 1j * (w - n_o * k * k)], [0, -1j * (w - n_o * k * k), 0]])
    ev, vec = np.linalg.eigh(Hn)
    dHx = np.array([[0, 1, 0], [1, 0, -2j * n_o * k], [0, 2j * n_o * k, 0]])
    dHy = np.array([[0, 0, 1], [0, 0, 0], [1, 0, 0]])
    n = band; s = 0.0
    for m in range(3):
        if m == n: continue
        s += (vec[:, n].conj() @ dHx @ vec[:, m]) * (vec[:, m].conj() @ dHy @ vec[:, n]) / (ev[n] - ev[m]) ** 2
    return -2 * s.imag

def chern(w, n_o, band, kmax):
    pts = [1e-6, 1, 10, 100, 1000, 1e4, 1e5]
    pts = [p for p in pts if p < kmax] + [kmax]
    total = 0.0
    for a, b in zip(pts[:-1], pts[1:]):
        val, _ = quad(lambda k: k * curvature(k, w, n_o, band), a, b, limit=400, epsabs=1e-10, epsrel=1e-10)
        total += val
    return total

for (w, n_o, expect) in [(1, 0.5, (-2, 0, 2)), (1, -0.5, (0, 0, 0)), (-1, 0.5, (0, 0, 0)), (-1, -0.5, (2, 0, -2))]:
    C = [chern(w, n_o, b, 2000) for b in range(3)]
    check(f"odd fluid: Chern numbers (Omega, nu_o) = ({w:+d}, {n_o:+.1f}) -> {expect}", np.allclose(C, expect, atol=1e-3),
          ", ".join(f"{c:+.4f}" for c in C))
for (w, n_o, kmax, expect) in [(1, 0.0, 1e4, (-1, 0, 1)), (-1, 0.0, 1e4, (1, 0, -1)), (1, 0.001, 1e5, (-2, 0, 2))]:
    C = [chern(w, n_o, b, kmax) for b in range(3)]
    check(f"odd fluid: integrated curvature (Omega, nu_o) = ({w:+d}, {n_o}) -> {expect}", np.allclose(C, expect, atol=2e-3),
          ", ".join(f"{c:+.4f}" for c in C))

L1 = sp.Matrix([[0, 1, 0], [1, 0, 0], [0, 0, 0]]); L2 = sp.Matrix([[0, 0, 1], [0, 0, 0], [1, 0, 0]])
L3 = sp.Matrix([[0, 0, 0], [0, 0, sp.I], [0, -sp.I, 0]])
cm = lambda a, b: a * b - b * a
check("odd fluid: spin-1 algebra [L_a, L_b] = -i eps L_c and sum L_a^2 = 2",
      cm(L1, L2) == -sp.I * L3 and cm(L2, L3) == -sp.I * L1 and cm(L3, L1) == -sp.I * L2 and L1**2 + L2**2 + L3**2 == 2 * sp.eye(3))
x, y = sp.symbols("x y", real=True); psi = sp.Function("psi")(x, y)
v = sp.Matrix([sp.diff(psi, y), -sp.diff(psi, x)]); vstar = sp.Matrix([v[1], -v[0]])
omega = sp.diff(v[1], x) - sp.diff(v[0], y)
lap = lambda u: sp.diff(u, x, 2) + sp.diff(u, y, 2)
check("odd fluid: incompressible identity lap(v*) = grad(omega)",
      sp.simplify(sp.Matrix([lap(vstar[0]), lap(vstar[1])]) - sp.Matrix([sp.diff(omega, x), sp.diff(omega, y)])) == sp.zeros(2, 1))

# ===== 2. Hatano-Nelson ring (Sec. IV C, App. B) =====
k, g, Gam, p, q, s = sp.symbols("k g Gamma p q s", positive=True)
lamk = (p * sp.exp(-sp.I * k) + q * sp.exp(sp.I * k) - (p + q)).subs({p: Gam * sp.exp(g), q: Gam * sp.exp(-g)})
target = 2 * Gam * (sp.cos(k + sp.I * g) - sp.cosh(g))
check("HN: lambda(k) = 2 Gamma [cos(k + i g) - cosh g]", sp.simplify((lamk - target).rewrite(sp.exp)) == 0)
def winding(pp, qq):
    ks = np.linspace(0, 2 * np.pi, 20001)
    z = pp * np.exp(-1j * ks) + qq * np.exp(1j * ks)
    return int(round(np.sum(np.diff(np.unwrap(np.angle(z)))) / (2 * np.pi)))
wv = [winding(2, 1), winding(1, 2), winding(3, 0.5)]
check("HN: winding about the centre for (p,q) = (2,1), (1,2), (3,0.5) is (-1, +1, -1)", wv == [-1, 1, -1], str(wv))
theta = p * (sp.exp(s) - 1) + q * (sp.exp(-s) - 1)
jj = sp.diff(theta, s).subs(s, 0); DD = sp.diff(theta, s, 2).subs(s, 0) / 2
check("HN: j = p - q and D = (p + q)/2", sp.simplify(jj - (p - q)) == 0 and sp.simplify(DD - (p + q) / 2) == 0)
ratio = ((p - q) * sp.log(p / q) / (jj**2 / DD)).subs({p: Gam * sp.exp(g), q: Gam * sp.exp(-g)})
check("HN: sigma / (kB j^2 / D) = g coth g", sp.simplify((ratio - g / sp.tanh(g)).rewrite(sp.exp)) == 0)
xx = sp.symbols("x", positive=True)
fx = sp.log(xx) - 2 * (xx - 1) / (xx + 1)
check("HN: ln x >= 2(x-1)/(x+1) for x > 1 (f(1) = 0 and f' = (x-1)^2/(x(x+1)^2) >= 0)",
      fx.subs(xx, 1) == 0 and sp.simplify(sp.diff(fx, xx) - (xx - 1)**2 / (xx * (xx + 1)**2)) == 0)
Lc = 5
Wo = sp.zeros(Lc, Lc)
for n in range(Lc - 1):
    Wo[n + 1, n] = p; Wo[n, n + 1] = q
for n in range(Lc):
    Wo[n, n] = -sum(Wo[m, n] for m in range(Lc) if m != n)
ns = Wo.nullspace()[0]; ns = ns / ns[0]
check("HN: open chain (L = 5) stationary state proportional to (p/q)^n",
      all(sp.simplify(ns[n] - (p / q)**n) == 0 for n in range(Lc)))
Nc, gc = 12, 0.4
Woc = np.zeros((Nc, Nc))
for n in range(Nc - 1):
    Woc[n + 1, n] = np.exp(gc); Woc[n, n + 1] = np.exp(-gc)
Woc -= np.diag(Woc.sum(axis=0))
evc = np.sort(np.linalg.eigvals(Woc).real)
predc = np.sort(np.r_[0.0, -2 * np.cosh(gc) + 2 * np.cos(np.arange(1, Nc) * np.pi / Nc)])
check("HN: open chain (N = 12, g = 0.4, reflecting ends) spectrum = {0} U {-2 cosh g + 2 cos(m pi/N), m = 1..N-1}",
      np.allclose(evc, predc, atol=1e-12) and np.max(np.abs(np.linalg.eigvals(Woc).imag)) < 1e-12)

# ===== 3. Counterexamples on Markov networks (Sec. II A, Example 1, Sec. IV C) =====
N7, pr, qr = 7, 2, 1
Wr = np.zeros((N7, N7))
for j in range(N7):
    Wr[(j + 1) % N7, j] += pr; Wr[(j - 1) % N7, j] += qr
Wr -= np.diag(Wr.sum(axis=0))
ev = np.linalg.eigvals(Wr)
pir = np.ones(N7) / N7
sig7 = 0.5 * sum((Wr[i, j] * pir[j] - Wr[j, i] * pir[i]) * np.log((Wr[i, j] * pir[j]) / (Wr[j, i] * pir[i]))
                 for i in range(N7) for j in range(N7) if i != j and Wr[i, j] > 0)
check("ring N = 7, p = 2, q = 1: [W, W^T] = 0 exactly", np.array_equal(Wr @ Wr.T, Wr.T @ Wr))
check("ring N = 7: six non-real eigenvalues, stationary state uniform, sigma = kB ln 2",
      int(np.sum(np.abs(ev.imag) > 1e-9)) == 6 and np.allclose(Wr @ pir, 0) and abs(sig7 - np.log(2)) < 1e-12,
      f"sigma = {sig7:.15f}")
W3 = sp.Matrix([[-3, 1, 1], [2, -4, 1], [1, 3, -2]])
evs = sorted(W3.eigenvals().keys())
pi3 = W3.nullspace()[0]; pi3 = pi3 / sum(pi3)
P, Dg = W3.diagonalize()
G3 = (P * P.T).inv()
check("Example 1: eigenvalues 0, -4, -5", evs == [-5, -4, 0])
check("Example 1: G = (V V^T)^-1 positive definite and G W = W^T G",
      G3.is_positive_definite and sp.simplify(G3 * W3 - W3.T * G3) == sp.zeros(3, 3))
J3 = lambda i, j: W3[i, j] * pi3[j] - W3[j, i] * pi3[i]
sig3 = sum(J3(i, j) * sp.log((W3[i, j] * pi3[j]) / (W3[j, i] * pi3[i])) for i in range(3) for j in range(3) if i != j) / 2
check("Example 1: pi = (1,1,2)/4, currents 1/4, cycle products 6 and 1, not detailed balance, sigma = (kB/4) ln 6",
      list(pi3) == [sp.Rational(1, 4), sp.Rational(1, 4), sp.Rational(1, 2)]
      and [J3(1, 0), J3(2, 1), J3(0, 2)] == [sp.Rational(1, 4)] * 3
      and (W3[1, 0] * W3[2, 1] * W3[0, 2], W3[2, 0] * W3[1, 2] * W3[0, 1]) == (6, 1)
      and not (W3 * sp.diag(*pi3)).is_symmetric()
      and sp.simplify(sig3 - sp.log(6) / 4) == 0)
rng_sp = np.random.default_rng(24)
ok_sp = True
for nst in (3, 4, 6):
    pis = rng_sp.random(nst) + 0.1; pis /= pis.sum(); a_sp = 1.7
    Wsp = -a_sp * (np.eye(nst) - np.outer(pis, np.ones(nst)))
    evsp = np.sort(np.linalg.eigvals(Wsp).real)
    ok_sp &= (np.allclose(Wsp.sum(axis=0), 0) and np.all(Wsp[~np.eye(nst, dtype=bool)] > 0)
              and np.allclose(evsp, np.r_[[-a_sp] * (nst - 1), 0.0])
              and np.allclose(Wsp * pis[None, :], (Wsp * pis[None, :]).T))
check("special spectra: a diagonalizable generator with spectrum {0, -a, ..., -a} is W = -a(1 - pi 1^T) and obeys detailed balance (n = 3, 4, 6)", ok_sp)

# ===== 4. Optomechanical dimer (Sec. V C, App. C) =====
kap, gm_, G = sp.symbols("kappa gamma_m G", positive=True)
M = sp.Matrix([[-kap / 2, sp.I * G], [sp.I * G, -gm_ / 2]])
l = sp.symbols("l")
disc = sp.discriminant(M.charpoly(l).as_expr(), l)
check("optomechanics: discriminant vanishes at G = (kappa - gamma_m)/4",
      sp.simplify(disc.subs(G, (kap - gm_) / 4)) == 0)
Mep = M.subs(G, (kap - gm_) / 4); lep = -(kap + gm_) / 4
Nn = Mep - lep * sp.eye(2)
check("optomechanics: Jordan block at the EP (M - lambda I nonzero, nilpotent)",
      sp.simplify(Nn * Nn) == sp.zeros(2, 2) and sp.simplify(Nn) != sp.zeros(2, 2))
dk = sp.symbols("delta", positive=True)                      # kappa = gamma_m + delta > gamma_m
slow = (-(kap + gm_) / 4 + sp.sqrt(((kap - gm_) / 4)**2 - G**2)).subs(kap, gm_ + dk)
ser = sp.series(slow, G, 0, 4).removeO()
check("optomechanics: slow root = -gamma_m/2 - 2 G^2/(kappa - gamma_m) + O(G^4)",
      sp.simplify(ser - (-gm_ / 2 - 2 * G**2 / dk)) == 0)
rng = np.random.default_rng(1)
ok = True
for _ in range(20):
    kv = rng.uniform(1, 5); gv = rng.uniform(0, kv * 0.9); Gv = rng.uniform(0, 0.99) * (kv - gv) / 4
    Mn = np.array([[-kv / 2, 1j * Gv], [1j * Gv, -gv / 2]])
    w_, R = np.linalg.eig(Mn); wl, Lv = np.linalg.eig(Mn.T)
    for i in range(2):
        jx = int(np.argmin(np.abs(wl - w_[i])))
        Lm, Rm = Lv[:, jx], R[:, i]
        K = (np.vdot(Lm, Lm).real * np.vdot(Rm, Rm).real) / abs(Lm @ Rm) ** 2
        ok &= abs(K - (kv - gv) ** 2 / ((kv - gv) ** 2 - 16 * Gv ** 2)) < 1e-9 * K
check("optomechanics: Petermann factor = (kappa - gamma_m)^2 / [(kappa - gamma_m)^2 - 16 G^2] (20 random points)", ok)

# ===== 5. Generalized detailed balance (Sec. V B-D, App. C) =====
m, ks, gmm, kT = sp.symbols("m kappa_s gamma k_BT", positive=True)
A = sp.Matrix([[0, 1 / m], [-ks, -gmm]]); Xi = sp.Matrix([[0, 0], [0, m * gmm * kT]])
Th = sp.diag(1, -1); Sig = kT * sp.diag(1 / ks, m)
check("Langevin oscillator: Lyapunov equation A Sigma + Sigma A^T + 2 Xi = 0", sp.simplify(A * Sig + Sig * A.T + 2 * Xi) == sp.zeros(2, 2))
check("Langevin oscillator: GDB with momentum odd", sp.simplify(Th * A * Th * Sig - Sig * A.T) == sp.zeros(2, 2))
check("Langevin oscillator: GDB fails with all variables even (A Sigma - Sigma A^T = 2 kT [[0,1],[-1,0]])",
      sp.simplify(A * Sig - Sig * A.T - 2 * kT * sp.Matrix([[0, 1], [-1, 0]])) == sp.zeros(2, 2))
check("Langevin oscillator: A_e Sigma = -Xi", sp.simplify(((A + Th * A * Th) / 2) * Sig + Xi) == sp.zeros(2, 2))
Aep = A.subs(gmm, 2 * sp.sqrt(ks / m)); Ne = Aep + sp.sqrt(ks / m) * sp.eye(2)
check("Langevin oscillator: EP (Jordan block) at gamma = 2 omega_0",
      sp.simplify(sp.discriminant(A.charpoly(l).as_expr(), l).subs(gmm, 2 * sp.sqrt(ks / m))) == 0
      and sp.simplify(Ne * Ne) == sp.zeros(2, 2) and sp.simplify(Ne) != sp.zeros(2, 2))
relax = lambda gg: -max(np.linalg.eigvals(np.array([[0, 1], [-1, -gg]])).real)
rates = [relax(gg) for gg in [1, 1.5, 2, 2.5, 3, 4]]
check("Langevin oscillator: relaxation rate maximal (= omega_0) at critical damping",
      abs(rates[2] - 1) < 1e-6 and max(rates) == rates[2], ", ".join(f"{r:.4f}" for r in rates))
q1, p1, q2, p2, w0, kc, g1, g2 = sp.symbols("q1 p1 q2 p2 omega_0 k_c g1 g2", positive=True)
Hc = p1**2 / (2 * m) + p2**2 / (2 * m) + m * w0**2 * (q1**2 + q2**2) / 2 + kc * q1 * q2
vs_ = [q1, p1, q2, p2]
Hess = sp.hessian(Hc, vs_)
Jsym = sp.Matrix([[0, 1, 0, 0], [-1, 0, 0, 0], [0, 0, 0, 1], [0, 0, -1, 0]])
Gm4 = sp.diag(0, m * g1, 0, m * g2)
A4 = (Jsym - Gm4) * Hess; Xi4 = kT * Gm4; Sig4 = kT * Hess.inv(); Th4 = sp.diag(1, -1, 1, -1)
check("coupled resonators: Gibbs covariance solves the Lyapunov equation", sp.simplify(A4 * Sig4 + Sig4 * A4.T + 2 * Xi4) == sp.zeros(4, 4))
check("coupled resonators: GDB with momenta odd (identity in k_c, g1, g2)", sp.simplify(Th4 * A4 * Th4 * Sig4 - Sig4 * A4.T) == sp.zeros(4, 4))
pd = lambda kcv: bool(np.all(np.linalg.eigvalsh(np.array(Hess.subs({m: 1, w0: 1, kc: kcv}), dtype=float)) > 0))
check("coupled resonators: Gibbs covariance positive definite only for |k_c| < m omega_0^2 (m = omega_0 = 1)",
      pd(0.5) and pd(0.99) and not pd(1.0) and not pd(1.5)
      and np.all(np.linalg.eigvalsh(np.array(Hess.subs({m: 1, w0: 1, kc: 0.5}), dtype=float)) > 0))

# ===== 6. Dephased dimer (Sec. V D, App. C) =====
dl, gp = sp.symbols("Delta gamma_phi", positive=True)
sx = sp.Matrix([[0, 1], [1, 0]]); P1 = sp.Matrix([[1, 0], [0, 0]]); P2 = sp.Matrix([[0, 0], [0, 1]]); I2 = sp.eye(2)
kron = sp.kronecker_product
Hd = dl * sx; Ls = [sp.sqrt(gp) * P1, sp.sqrt(gp) * P2]
LH = -sp.I * (kron(I2, Hd) - kron(Hd.T, I2))
LD = sum((kron(Lk.conjugate(), Lk) - kron(I2, Lk.H * Lk) / 2 - kron((Lk.H * Lk).T, I2) / 2 for Lk in Ls), sp.zeros(4, 4))
Lv_ = LH + LD
cpL = sp.factor(Lv_.charpoly(l).as_expr())
target = l * (l + gp) * (l**2 + gp * l + 4 * dl**2)
check("dephased dimer: Liouvillian spectrum {0, -gamma, (-gamma +- sqrt(gamma^2 - 16 Delta^2))/2}", sp.simplify(cpL - target) == 0)
Heff = Hd - sp.I / 2 * sum((Lk.H * Lk for Lk in Ls), sp.zeros(2, 2))
he = set(Heff.eigenvals().keys())
check("dephased dimer: H_eff eigenvalues +-Delta - i gamma/2 (distinct, no EP)",
      he == {dl - sp.I * gp / 2, -dl - sp.I * gp / 2})
check("dephased dimer: dissipator Hermitian, Hamiltonian part anti-Hermitian, null space = vec(identity)",
      sp.simplify(LD - LD.H) == sp.zeros(4, 4) and sp.simplify(LH + LH.H) == sp.zeros(4, 4)
      and len(Lv_.nullspace()) == 1 and sp.simplify(Lv_ * sp.Matrix([1, 0, 0, 1])) == sp.zeros(4, 1))
Lep = Lv_.subs({gp: 4, dl: 1}) + 2 * sp.eye(4)
check("dephased dimer: Jordan block (eigenvalue -2 Delta, algebraic 2, geometric 1) at gamma = 4 Delta",
      Lep.rank() == 3 and (Lep * Lep).rank() == 2)
def gap(xg):
    e = np.linalg.eigvals(np.array(Lv_.subs({gp: xg, dl: 1}).evalf(), dtype=complex)).real
    return min(-e[e < -1e-12])
gaps = [gap(xg) for xg in [1, 2, 3, 4, 5, 8]]
check("dephased dimer: Liouvillian gap at gamma/Delta = 1,2,3,4,5,8 is 0.5,1,1.5,2,1,0.536",
      np.allclose(gaps, [0.5, 1, 1.5, 2, 1, 0.536], atol=6e-4), ", ".join(f"{v:.4f}" for v in gaps))

# ===== 7. Odd elastic medium (Sec. V E, App. C) =====
Bm, mu, Ko, kk, zeta, aL, aT, th = sp.symbols("B mu K_o k zeta a_L a_T theta", real=True)
ux = sp.Function("u_x")(x, y); uy = sp.Function("u_y")(x, y)
tz = sp.Matrix([[1, 0], [0, -1]]); tx = sp.Matrix([[0, 1], [1, 0]])
def stress(ux, uy):
    div = sp.diff(ux, x) + sp.diff(uy, y); s1 = sp.diff(ux, x) - sp.diff(uy, y); s2 = sp.diff(ux, y) + sp.diff(uy, x)
    return Bm * div * sp.eye(2) + mu * (s1 * tz + s2 * tx) + Ko * (s2 * tz - s1 * tx)
def force(ux, uy):
    sg = stress(ux, uy)
    return sp.Matrix([sp.diff(sg[i, 0], x) + sp.diff(sg[i, 1], y) for i in range(2)])
ph = sp.exp(sp.I * kk * x)
fw = sp.expand(sp.simplify(force(aL * ph, aT * ph) / ph))
Dm = -sp.Matrix([[fw[0].coeff(aL), fw[0].coeff(aT)], [fw[1].coeff(aL), fw[1].coeff(aT)]])
check("odd elasticity: D(k) = k^2 [[B + mu, K_o], [-K_o, mu]]",
      sp.simplify(Dm - kk**2 * sp.Matrix([[Bm + mu, Ko], [-Ko, mu]])) == sp.zeros(2, 2))
aX, aY = sp.symbols("a_X a_Y")
ph2 = sp.exp(sp.I * kk * (sp.cos(th) * x + sp.sin(th) * y))
fw2 = sp.expand(sp.simplify(force(aX * ph2, aY * ph2) / ph2))
D2 = -sp.Matrix([[fw2[0].coeff(aX), fw2[0].coeff(aY)], [fw2[1].coeff(aX), fw2[1].coeff(aY)]])
Rot = sp.Matrix([[sp.cos(th), -sp.sin(th)], [sp.sin(th), sp.cos(th)]])
check("odd elasticity: isotropy (same D in the longitudinal-transverse frame for any direction)",
      Dm != sp.zeros(2, 2) and sp.simplify(Rot.T * D2 * Rot - Dm) == sp.zeros(2, 2))
KoP = sp.symbols("K_oP", positive=True); BP = sp.symbols("B_P", positive=True)
discD = sp.discriminant((Dm / kk**2).charpoly(l).as_expr(), l)
check("odd elasticity: EP at |K_o| = B/2", sp.simplify(discD.subs(Ko, Bm / 2)) == 0 and sp.simplify(discD.subs(Ko, -Bm / 2)) == 0)
kTs, zt, kp, Bp, mp, Kq = sp.symbols("k_BT zeta k B mu K_o", positive=True)
Dp = kp**2 * sp.Matrix([[Bp + mp, Kq], [-Kq, mp]])
Ao = -Dp / zt; Xio = (kTs / zt) * sp.eye(2)
s11, s12, s22 = sp.symbols("s11 s12 s22")
S = sp.Matrix([[s11, s12], [s12, s22]])
sol = sp.solve(list(Ao * S + S * Ao.T + 2 * Xio), [s11, s12, s22], dict=True)[0]
SigO = sp.simplify(S.subs(sol))
NN = (Bp + 2 * mp) * (Kq**2 + mp * (Bp + mp))
SigT = kTs / (kp**2 * NN) * sp.Matrix([[2 * Kq**2 + mp * (Bp + 2 * mp), -Bp * Kq], [-Bp * Kq, Bp**2 + 3 * Bp * mp + 2 * (Kq**2 + mp**2)]])
check("odd elasticity: stationary covariance matches Appendix C", sp.simplify(SigO - SigT) == sp.zeros(2, 2))
check("odd elasticity: A Sigma - Sigma A^T = 4 kT K_o / (zeta (B + 2 mu)) [[0,-1],[1,0]]",
      sp.simplify(Ao * SigO - SigO * Ao.T - 4 * kTs * Kq / (zt * (Bp + 2 * mp)) * sp.Matrix([[0, -1], [1, 0]])) == sp.zeros(2, 2))
OmO = sp.simplify(Ao + Xio * SigO.inv())
sigk = sp.simplify((OmO.T * Xio.inv() * OmO * SigO).trace())
check("odd elasticity: sigma_k / kB = 4 k^2 K_o^2 / (zeta (B + 2 mu))", sp.simplify(sigk - 4 * kp**2 * Kq**2 / (zt * (Bp + 2 * mp))) == 0)

# ===== verdict =====
n_fail = sum(not ok for _, ok in RESULTS)
print("=" * 78)
print(f"{'ALL ' + str(len(RESULTS)) + ' CHECKS PASSED' if n_fail == 0 else str(n_fail) + ' CHECK(S) FAILED'}")
sys.exit(1 if n_fail else 0)


==> anc/verification_v2.wl <==
(* ::Package:: *)
(* Supplemental Material (v2): symbolic, numerical, and counterexample checks for
   "Holonomy, Spectral Topology, and Detailed Balance in Classical and Open Quantum Systems".
   Each section is self-contained; run in Mathematica or with wolframscript -file. *)

(* ===== 1. Odd-viscous fluid: spectrum, Chern numbers, nu_o = 0 case (Sec. II C, App. A) ===== *)
h[kx_, ky_, w_, nu_] := With[{f = w - nu (kx^2 + ky^2)},
   {{0, kx, ky}, {kx, 0, I f}, {ky, -I f, 0}}];   (* c = 1 *)
Print["Spectrum: ", Simplify[Eigenvalues[h[kx, ky, w, nu]], Element[{kx, ky, w, nu}, Reals]]];
curv[k_?NumericQ, w_, nu_, n_] := Module[{es, vs, ord, ev, vecs, dHx, dHy, kx = k, ky = 0.},
   {es, vs} = Eigensystem[N[h[kx, ky, w, nu]]];
   ord = Ordering[es]; ev = es[[ord]]; vecs = Normalize /@ vs[[ord]];
   dHx = {{0, 1, 0}, {1, 0, -2 I nu kx}, {0, 2 I nu kx, 0}};
   dHy = {{0, 0, 1}, {0, 0, -2 I nu ky}, {1, 2 I nu ky, 0}};
   -2 Im[Sum[If[m == n, 0,
       (Conjugate[vecs[[n]]].dHx.vecs[[m]]) (Conjugate[vecs[[m]]].dHy.vecs[[n]])/(ev[[n]] - ev[[m]])^2],
      {m, 1, 3}]]];
cint[w_, nu_, n_, kmax_] := NIntegrate[k curv[k, w, nu, n], {k, 10^-6, 1, 10, 100, kmax},
   MaxRecursion -> 30, AccuracyGoal -> 6];
Print["(Omega, nu_o, C_-, C_0, C_+): ",
  Map[Function[wn, Join[wn, Table[Round[cint[wn[[1]], wn[[2]], n, 2000], 10^-3], {n, 3}]]],
   {{1, 0.5}, {1, -0.5}, {-1, 0.5}, {-1, -0.5}}]];
Print["nu_o = 0 (not quantized; hemisphere): ",
  {Table[Round[cint[1, 0, n, 10^4], 10^-3], {n, 3}], Table[Round[cint[-1, 0, n, 10^4], 10^-3], {n, 3}]}];
Print["nu_o = 0.001 restores quantization: ", Table[Round[cint[1, 0.001, n, 10^5], 10^-3], {n, 3}]];
L1 = {{0, 1, 0}, {1, 0, 0}, {0, 0, 0}}; L2 = {{0, 0, 1}, {0, 0, 0}, {1, 0, 0}};
L3 = {{0, 0, 0}, {0, 0, I}, {0, -I, 0}};
comm[a_, b_] := a.b - b.a;
Print["Spin-1 algebra: ", {comm[L1, L2] == -I L3, comm[L2, L3] == -I L1, comm[L3, L1] == -I L2,
   L1.L1 + L2.L2 + L3.L3 == 2 IdentityMatrix[3]}];
vel = {D[psi[x, y], y], -D[psi[x, y], x]}; vstar = {vel[[2]], -vel[[1]]};
omega = D[vel[[2]], x] - D[vel[[1]], y];
Print["Laplacian v* - grad omega = ",
  Simplify[{Laplacian[vstar[[1]], {x, y}], Laplacian[vstar[[2]], {x, y}]} - {D[omega, x], D[omega, y]}]];

(* ===== 2. Hatano-Nelson ring (Sec. IV D, App. B) ===== *)
lam[k_] := p Exp[-I k] + q Exp[I k] - (p + q);
Print["lambda(k) - 2 Gam [cos(k + i g) - cosh g] = ",
  FullSimplify[(lam[k] /. {p -> gam Exp[g], q -> gam Exp[-g]}) - (2 gam Cos[k + I g] - 2 gam Cosh[g])]];
wind[pp_, qq_] := Round[NIntegrate[(D[Log[pp Exp[-I k] + qq Exp[I k]], k]) /. k -> kk, {kk, 0, 2 Pi}]/(2 Pi I)];
Print["Winding about the centre for (p,q) = (2,1),(1,2),(3,0.5): ", {wind[2., 1.], wind[1., 2.], wind[3., 0.5]}];
scgf[s_] := p (Exp[s] - 1) + q (Exp[-s] - 1);
jj = D[scgf[s], s] /. s -> 0; dd = (D[scgf[s], {s, 2}] /. s -> 0)/2;
Print["j, D = ", {jj, dd}];
Print["sigma/(j^2/D) = ",
  FullSimplify[((p - q) Log[p/q]/(jj^2/dd)) /. {p -> gam Exp[g], q -> gam Exp[-g]}, gam > 0 && g > 0]];
Print["ln x >= 2(x-1)/(x+1) for x>1: ", Reduce[ForAll[x, x > 1, Log[x] >= 2 (x - 1)/(x + 1)], Reals]];
Wopen = Normal[SparseArray[{Band[{2, 1}] -> p, Band[{1, 2}] -> q}, {5, 5}]];
Wopen = Wopen - DiagonalMatrix[Total[Wopen]];
Print["Open-chain stationary state (L = 5): ", Simplify[NullSpace[Wopen][[1]]]];

(* ===== 3. Counterexamples on Markov networks (Sec. II A, Example 1, Sec. IV D) ===== *)
(* 3a. Hatano-Nelson ring N = 7, p = 2, q = 1: normal, complex spectrum, sigma = ln 2 *)
nn = 7; pr = 2; qr = 1;
Wr = Table[Which[i == Mod[j, nn] + 1, pr, j == Mod[i, nn] + 1, qr, True, 0], {i, nn}, {j, nn}];
Wr = Wr - DiagonalMatrix[Total[Wr]];
pir = Normalize[NullSpace[Wr][[1]], Total];
sigR = Simplify[Sum[If[i != j && Wr[[i, j]] > 0,
      (Wr[[i, j]] pir[[j]] - Wr[[j, i]] pir[[i]]) Log[(Wr[[i, j]] pir[[j]])/(Wr[[j, i]] pir[[i]])], 0], {i, nn}, {j, nn}]/2];
Print["Ring N=7: [W,W^T] = 0: ", Wr.Transpose[Wr] - Transpose[Wr].Wr == ConstantArray[0, {nn, nn}],
  "; non-real eigenvalues: ", Count[N[Eigenvalues[Wr]], _?(Abs[Im[#]] > 10^-9 &)],
  "; diagonalizable: ", DiagonalizableMatrixQ[Wr], "; sigma/kB = ", sigR];
(* 3b. Example 1: real distinct spectrum, self-adjoint in SOME metric, yet detailed balance fails *)
W3 = {{-3, 1, 1}, {2, -4, 1}, {1, 3, -2}};
pi3 = Normalize[NullSpace[W3][[1]], Total];
V3 = Transpose[Eigenvectors[W3]]; G3 = Inverse[V3.Transpose[V3]];
J3[i_, j_] := W3[[i, j]] pi3[[j]] - W3[[j, i]] pi3[[i]];
Print["Example 1: eigenvalues ", Eigenvalues[W3], "; G > 0: ", PositiveDefiniteMatrixQ[G3],
  "; G W = W^T G: ", Simplify[G3.W3 - Transpose[W3].G3] == ConstantArray[0, {3, 3}],
  "; pi = ", pi3, "; W diag(pi) symmetric (detailed balance): ", SymmetricMatrixQ[W3.DiagonalMatrix[pi3]],
  "; cycle products (fwd, bwd) = ", {W3[[2, 1]] W3[[3, 2]] W3[[1, 3]], W3[[3, 1]] W3[[2, 3]] W3[[1, 2]]},
  "; edge currents ", {J3[2, 1], J3[3, 2], J3[1, 3]},
  "; sigma/kB = ", Simplify[Sum[If[i != j, J3[i, j] Log[(W3[[i, j]] pi3[[j]])/(W3[[j, i]] pi3[[i]])], 0], {i, 3}, {j, 3}]/2]];

(* ===== 4. Optomechanical dimer (Sec. V D, App. C) ===== *)
M = {{-kap/2, I G}, {I G, -gam/2}};
Print["Eigenvalues: ", Eigenvalues[M]];
Print["EP: ", Solve[Discriminant[CharacteristicPolynomial[M, l], l] == 0 && G > 0 && kap > gam > 0, G]];
Print["Jordan form at EP: ", Simplify[JordanDecomposition[M /. G -> (kap - gam)/4][[2]]]];
Print["Slow root to O(G^2): ",
  Simplify[Normal[Series[-(kap + gam)/4 + Sqrt[((kap - gam)/4)^2 - G^2], {G, 0, 2}]], kap > gam > 0]];
{vals, R} = Eigensystem[M]; Lt = Eigenvectors[Transpose[M]];
Kp = Simplify[(Conjugate[Lt[[2]]].Lt[[2]]) (Conjugate[R[[2]]].R[[2]])/Abs[Lt[[2]].R[[2]]]^2,
   kap > gam > 0 && 0 < G < (kap - gam)/4 && Element[{kap, gam, G}, Reals]];
Print["Petermann factor minus (kap-gam)^2/((kap-gam)^2-16G^2): ",
  FullSimplify[Kp - (kap - gam)^2/((kap - gam)^2 - 16 G^2), kap > gam > 0 && 0 < G < (kap - gam)/4]];

(* ===== 5. Generalized detailed balance: Langevin oscillator and coupled resonators (Sec. V B-D, App. C) ===== *)
A = {{0, 1/m}, {-ks, -gm}}; Xi = {{0, 0}, {0, m gm kT}}; Th = DiagonalMatrix[{1, -1}];
Sig = kT DiagonalMatrix[{1/ks, m}];
Print["Oscillator: Lyapunov residual ", Simplify[A.Sig + Sig.Transpose[A] + 2 Xi],
  "; GDB (p odd) residual ", Simplify[Th.A.Th.Sig - Sig.Transpose[A]],
  "; A Sigma - Sigma A^T (all even) ", Simplify[A.Sig - Sig.Transpose[A]],
  "; A_e Sigma + Xi ", Simplify[((A + Th.A.Th)/2).Sig + Xi]];
Print["EP: ", Solve[Discriminant[CharacteristicPolynomial[A, l], l] == 0 && gm > 0 && ks > 0 && m > 0, gm],
  "; Jordan form at EP: ", Simplify[JordanDecomposition[A /. gm -> 2 Sqrt[ks/m]][[2]], ks > 0 && m > 0]];
relax[gg_?NumericQ] := -Max[Re[Eigenvalues[N[A /. {m -> 1, ks -> 1, gm -> gg}]]]];
Print["Relaxation rate vs damping (m = ks = 1): ", Table[{gg, relax[gg]}, {gg, {1, 1.5, 2, 2.5, 3, 4}}]];
Hc = p1^2/(2 m) + p2^2/(2 m) + m w0^2 (q1^2 + q2^2)/2 + kc q1 q2;
vars = {q1, p1, q2, p2}; Hess = D[Hc, {vars, 2}];
Jsym = {{0, 1, 0, 0}, {-1, 0, 0, 0}, {0, 0, 0, 1}, {0, 0, -1, 0}};
Gam = DiagonalMatrix[{0, m g1, 0, m g2}];          (* damping rates g1, g2 on the momenta *)
A4 = (Jsym - Gam).Hess; Xi4 = kT Gam; Sig4 = kT Inverse[Hess]; Th4 = DiagonalMatrix[{1, -1, 1, -1}];
Print["Coupled resonators: Lyapunov residual zero: ",
  Simplify[A4.Sig4 + Sig4.Transpose[A4] + 2 Xi4] == ConstantArray[0, {4, 4}],
  "; GDB (momenta odd) residual zero: ", Simplify[Th4.A4.Th4.Sig4 - Sig4.Transpose[A4]] == ConstantArray[0, {4, 4}]];

(* ===== 6. Dephased dimer: Liouvillian, Hilbert-Schmidt structure, gap (Sec. V E, App. C) ===== *)
sx = {{0, 1}, {1, 0}}; P1 = {{1, 0}, {0, 0}}; P2 = {{0, 0}, {0, 1}}; id = IdentityMatrix[2];
Hd = dl sx; Ls = {Sqrt[gp] P1, Sqrt[gp] P2};
LH = -I (KroneckerProduct[id, Hd] - KroneckerProduct[Transpose[Hd], id]);
LD = Total[Table[KroneckerProduct[Conjugate[Lk], Lk] - 1/2 KroneckerProduct[id, ConjugateTranspose[Lk].Lk] -
      1/2 KroneckerProduct[Transpose[ConjugateTranspose[Lk].Lk], id], {Lk, Ls}]];
Print["Liouvillian spectrum: ", Simplify[Eigenvalues[LH + LD], dl > 0 && gp > 0]];
Print["H_eff spectrum (no EP): ", Simplify[Eigenvalues[Hd - I/2 Total[ConjugateTranspose[#].# & /@ Ls]], gp > 0]];
Print["Dissipator Hermitian: ", Simplify[LD - ConjugateTranspose[LD], gp > 0] == ConstantArray[0, {4, 4}],
  "; Hamiltonian part anti-Hermitian: ", Simplify[LH + ConjugateTranspose[LH], dl > 0] == ConstantArray[0, {4, 4}],
  "; null space (vec of identity): ", NullSpace[LH + LD]];
Print["Jordan form of Liouvillian at gp = 4, dl = 1: ", JordanDecomposition[(LH + LD) /. {gp -> 4, dl -> 1}][[2]]];
gapL[x_?NumericQ] := Min[-Select[Re[Eigenvalues[N[(LH + LD) /. {gp -> x, dl -> 1}]]], # < -10^-12 &]];
Print["Liouvillian gap at gp/dl = 1,2,3,4,5,8: ", Table[gapL[x], {x, {1, 2, 3, 4, 5, 8}}]];

(* ===== 7. Odd elastic medium (Sec. V F, App. C) ===== *)
tz = {{1, 0}, {0, -1}}; tx = {{0, 1}, {1, 0}};
div = D[ux[x, y], x] + D[uy[x, y], y];
s1 = D[ux[x, y], x] - D[uy[x, y], y]; s2 = D[ux[x, y], y] + D[uy[x, y], x];
sig = Bm div IdentityMatrix[2] + mu (s1 tz + s2 tx) + Ko (s2 tz - s1 tx);
force = Table[D[sig[[i, 1]], x] + D[sig[[i, 2]], y], {i, 2}];
fw = Simplify[(force /. {ux -> Function[{x, y}, aL Exp[I k x]], uy -> Function[{x, y}, aT Exp[I k x]]})/Exp[I k x]];
Dmat = -Transpose[{Coefficient[fw, aL], Coefficient[fw, aT]}] // Simplify;
Print["D(k) (L,T basis): ", Dmat, "; eigenvalues: ", Simplify[Eigenvalues[Dmat]]];
Print["EP: ", Solve[Discriminant[CharacteristicPolynomial[Dmat/k^2, l], l] == 0 && Ko > 0 && Bm > 0, Ko]];
fw2 = Simplify[(force /. {ux -> Function[{x, y}, aX Exp[I k (Cos[th] x + Sin[th] y)]],
       uy -> Function[{x, y}, aY Exp[I k (Cos[th] x + Sin[th] y)]]})/Exp[I k (Cos[th] x + Sin[th] y)]];
D2 = -Transpose[{Coefficient[fw2, aX], Coefficient[fw2, aY]}];
Rot = {{Cos[th], -Sin[th]}, {Sin[th], Cos[th]}};
Print["Isotropy check: ", Simplify[Transpose[Rot].D2.Rot] == Dmat];
Ao = -Dmat/zeta; Xio = (kT/zeta) IdentityMatrix[2];
S = {{s11, s12}, {s12, s22}};
solS = Solve[Thread[Flatten[Ao.S + S.Transpose[Ao] + 2 Xio] == 0], {s11, s12, s22}][[1]];
SigO = Simplify[S /. solS];
OmO = Simplify[Ao + Xio.Inverse[SigO]];
Print["Sigma: ", SigO];
Print["A Sigma - Sigma A^T: ", Simplify[Ao.SigO - SigO.Transpose[Ao]]];
Print["sigma_k/kB: ", FullSimplify[Tr[Transpose[OmO].Inverse[Xio].OmO.SigO],
   k > 0 && Bm > 0 && mu > 0 && kT > 0 && zeta > 0]];

